Gravity with higher-curvature terms and second-order field equations: $f(\mathcal{R})$ meets Gauss-Bonnet

General Relativity is expected to break down in the high-curvature regime. Beyond an effective field theory treatment with higher-order operators, it is important to identify consistent theories with higher-curvature terms at the nonperturbative level. Two well-studied examples are $f(\mathcal{R})$ gravity and Einstein-dilaton-Gauss-Bonnet (EdGB) gravity. The former shares the same vacuum solutions as General Relativity, including black holes, while the latter suffers from well-posedness issues due to quadratic curvature terms in the strong-coupling regime. We show that combining these two theories leads to genuinely new phenomena beyond their simple superposition. The resulting framework falls outside Horndeski's class, as it can be recast as a gravitational theory involving two nonminimally coupled scalar fields with nontrivial mutual interactions. This construction naturally extends EdGB gravity to include arbitrary higher-curvature terms, providing a versatile setting to address fundamental questions. Focusing on quadratic and quartic corrections, we find that: (i) black holes are modified by $f(\mathcal{R})$ terms, unlike the case without Gauss-Bonnet interactions; (ii) the resulting solutions retain the qualitative nonperturbative features of EdGB black holes with certain couplings, such as a minimum mass and multiple branches; (iii) a nontrivial mechanism suppresses the divergence of the Ricci scalar in the black-hole interior; (iv) still, even with quartic corrections, the singularity structure and elliptic regions inside the horizon remain similar to those of pure EdGB gravity. This suggests that, at the nonperturbative level, the theory's ill-posedness cannot be resolved by adding individual higher-order terms. This conjecture could be tested by studying the nonlinear dynamics, which remains governed by second-order field equations.

==> Supplemental_Material.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    653247,      15928]
NotebookOptionsPosition[    651125,      15891]
NotebookOutlinePosition[    651524,      15907]
CellTagsIndexPosition[    651481,      15904]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["f(\[ScriptCapitalR])-dGB gravity", "Title",
 CellChangeTimes->{{3.968915400470318*^9, 
  3.9689154113359118`*^9}},ExpressionUUID->"9f51b511-9777-4877-80ad-\
725bd2774970"],

Cell[TextData[{
 "In this notebook we include the equations  for static and spherically \
symmetric solutions in f(\[ScriptCapitalR])-dGB gravity. The original action \
of the theory is\nS = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"16", "\[Pi]"}]], 
    RowBox[{
     SubscriptBox["\[Integral]", "\[CapitalOmega]"], 
     RowBox[{
      SuperscriptBox["d", "4"], "x", " ", 
      SqrtBox[
       RowBox[{"-", "g"}]], 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f", "(", "\[ScriptCapitalR]", ")"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[Del]", "\[Mu]"], "\[Phi]"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Del]", "\[Mu]"], "\[Phi]"}], ")"}]}], " ", "+", 
        " ", 
        RowBox[{"2", 
         RowBox[{"\[Eta]", "[", "\[Phi]", "]"}], "\[ScriptCapitalG]"}]}], 
       "}"}]}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f02bf6fe-87f8-4f92-bd60-90d027d411e0"],
 ",\nwhere f(\[ScriptCapitalR]) is a generic function of the Ricci scalar \
\[ScriptCapitalR], \[ScriptCapitalG] is the Gauss-Bonnet invariant and \[Phi] \
is a real scalar field  nonminimally coupled to \[ScriptCapitalG] via the \
coupling function \[Eta][\[Phi]].\n\nIntroducing the additional real scalar \
field \[Chi], the theory can be recast to the following form:\nS = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     RowBox[{"16", "\[Pi]"}]], 
    RowBox[{
     SubscriptBox["\[Integral]", "\[CapitalOmega]"], 
     RowBox[{
      SuperscriptBox["d", "4"], "x", " ", 
      SqrtBox[
       RowBox[{"-", "g"}]], 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"f", "'"}], 
         RowBox[{"(", "\[Chi]", ")"}], " ", "\[ScriptCapitalR]"}], " ", "-", 
        " ", 
        RowBox[{"V", "(", "\[Chi]", ")"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[Del]", "\[Mu]"], "\[Phi]"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Del]", "\[Mu]"], "\[Phi]"}], ")"}]}], " ", "+", 
        " ", 
        RowBox[{"2", 
         RowBox[{"\[Eta]", "[", "\[Phi]", "]"}], "\[ScriptCapitalG]"}]}], 
       "}"}]}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "4a455dbb-956d-4678-9ee5-3d5257183b2c"],
 ",\nwhere f\[CloseCurlyQuote](\[Chi]) = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[PartialD]", "\[Chi]"], 
    RowBox[{"f", "(", "\[Chi]", ")"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6a324943-35a3-48bf-ab60-3d7a9da4506e"],
 ", and V(\[Chi]) = f\[CloseCurlyQuote](\[Chi]) \[Chi] - f(\[Chi]). From this \
action we can derive the field equations\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"f", "''"}], 
      RowBox[{"(", "\[Chi]", ")"}], 
      RowBox[{"(", 
       RowBox[{"\[ScriptCapitalR]", " ", "-", " ", "\[Chi]"}], ")"}]}], " ", "=",
      " ", "0"}], " ", ",", "\[LineSeparator]", 
    RowBox[{
     RowBox[{"\[Square]", "\[Phi]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[Delta]", " ", 
         RowBox[{"\[Eta]", "[", "\[Phi]", "]"}]}], 
        RowBox[{"\[Delta]", " ", "\[Phi]"}]]}], " ", "\[ScriptCapitalG]"}]}], 
    " ", ",", "\[LineSeparator]", 
    RowBox[{
     SubscriptBox["G", "\[Mu]\[Nu]"], " ", "=", " ", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "\[Pi]"}], 
        RowBox[{
         RowBox[{"f", "'"}], 
         RowBox[{"(", "\[Chi]", ")"}]}]], " ", 
       SubscriptBox[
        SuperscriptBox["T", "dGB"], "\[Mu]\[Nu]"]}], " ", "-", " ", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", 
         RowBox[{"f", "'"}], 
         RowBox[{"(", "\[Chi]", ")"}]}]], " ", 
       RowBox[{"V", "(", "\[Chi]", ")"}], " ", 
       SubscriptBox["g", "\[Mu]\[Nu]"]}], " ", "+", " ", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"f", "'''"}], 
         RowBox[{"(", "\[Chi]", ")"}]}], 
        RowBox[{
         RowBox[{"f", "'"}], 
         RowBox[{"(", "\[Chi]", ")"}]}]], "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[Del]", "\[Mu]"], "\[Chi]"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[Del]", "\[Nu]"], "\[Chi]"}], ")"}]}], " ", "-", 
        " ", 
        SuperscriptBox[
         RowBox[{
          SubscriptBox["g", "\[Mu]\[Nu]"], "(", 
          RowBox[{"\[Del]", " ", "\[Chi]"}], ")"}], "2"]}], "]"}], " ", "+", 
      " ", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"f", "''"}], 
         RowBox[{"(", "\[Chi]", ")"}]}], 
        RowBox[{
         RowBox[{"f", "'"}], 
         RowBox[{"(", "\[Chi]", ")"}]}]], "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Del]", "\[Mu]"], 
         RowBox[{
          SubscriptBox["\[Del]", "\[Nu]"], "\[Chi]"}]}], " ", "-", " ", 
        RowBox[{
         SubscriptBox["g", 
          RowBox[{"\[Mu]\[Nu]", " "}]], 
         RowBox[{"\[Square]", "\[Chi]"}]}]}], "]"}]}]}], " ", ","}], 
   TraditionalForm]],ExpressionUUID->"8e9e3a4c-5892-465e-b2a3-33a9ad986920"],
 "\nwhere ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["G", "\[Mu]\[Nu]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "023a8231-9f9f-4ef7-a865-427e77fb69d9"],
 " is the Einstein tensor, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Del]", "\[Chi]"}], ")"}], "2"], " ", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Del]", "\[Mu]"], "\[Chi]"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Del]", "\[Mu]"], "\[Chi]"}], ")"}]}]}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1a0dc9c2-3f05-490a-8009-32f8952326bd"],
 ",  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Square]", "\[Chi]"}], "=", " ", 
    RowBox[{
     SubscriptBox["\[Del]", "\[Mu]"], 
     RowBox[{
      SuperscriptBox["\[Del]", "\[Mu]"], "\[Chi]"}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "aa428f2a-c72f-4803-af3c-bece04db0589"],
 " , \n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["T", "dGB"], "\[Mu]\[Nu]"], " ", "=", " ", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"8", "\[Pi]"}]], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Del]", "\[Mu]"], "\[Phi]"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Del]", "\[Nu]"], "\[Phi]"}], ")"}]}], " ", "-", " ", 
      
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Del]", "\[Sigma]"], "\[Phi]"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Del]", "\[Sigma]"], "\[Phi]"}], ")"}], 
       SubscriptBox["g", "\[Mu]\[Nu]"]}], " ", "-", " ", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Del]", "\[Gamma]"], 
         RowBox[{
          SuperscriptBox["\[Del]", "\[Alpha]"], 
          RowBox[{"\[Eta]", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
       SubscriptBox[
        SuperscriptBox["\[Delta]", "\[Gamma]\[Delta]\[Kappa]\[Lambda]"], 
        "\[Alpha]\[Beta]\[Rho]\[Sigma]"], " ", 
       SubscriptBox[
        SuperscriptBox["\[ScriptCapitalR]", "\[Rho]\[Sigma]"], 
        "\[Kappa]\[Lambda]"], " ", 
       SubscriptBox[
        SuperscriptBox["\[Delta]", "\[Beta]"], 
        RowBox[{"(", "\[Mu]"}]], 
       SubscriptBox["g", 
        RowBox[{
         RowBox[{"\[Nu]", ")"}], "\[Delta]"}]]}]}], "]"}]}], 
   TraditionalForm]],ExpressionUUID->"69392f1e-2448-4035-b8db-ba9fae7d440a"],
 "\nand ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SubscriptBox[
     SuperscriptBox["\[Delta]", "\[Gamma]\[Delta]\[Kappa]\[Lambda]"], 
     "\[Alpha]\[Beta]\[Rho]\[Sigma]"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "176c5322-61ae-4f33-a117-8c52c11657c1"],
 " is the generalized Kronecker delta.\n"
}], "Text",
 CellChangeTimes->{{3.9689154334986134`*^9, 3.968915570256022*^9}, {
  3.9689156234652*^9, 3.9689157782411947`*^9}, {3.9689158539792843`*^9, 
  3.968915861311664*^9}, {3.968915900064644*^9, 3.968915907503553*^9}, {
  3.968915962903749*^9, 
  3.9689162300892982`*^9}},ExpressionUUID->"ec7c54c0-7535-4aca-98e8-\
8ce23000a4f7"],

Cell[CellGroupData[{

Cell["\<\
Field equations for the static and spherically symmetric spacetime\
\>", "Section",
 CellChangeTimes->{{3.96891588892255*^9, 
  3.968915944297303*^9}},ExpressionUUID->"262460bd-2530-4763-8ec2-\
27557c2ab524"],

Cell[TextData[{
 "We report here the equations we used to obtain static and spherically \
symmetric BH solutions.\nWe worked with Painlev\[EAcute]-Gullstrand-like \
coordinates\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["ds", "2"], " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "(", "r", ")"}], "2"]}], 
      SuperscriptBox["dt", "2"]}], " ", "+", " ", 
     SuperscriptBox[
      RowBox[{"[", 
       RowBox[{"dr", " ", "+", " ", 
        RowBox[{
         RowBox[{"\[Alpha]", "(", "r", ")"}], 
         RowBox[{"\[Zeta]", "(", "r", ")"}], "dt"}]}], "]"}], "2"], " ", "+", 
     " ", 
     RowBox[{
      SuperscriptBox["r", "2"], 
      SuperscriptBox[
       SubscriptBox["d\[CapitalOmega]", "2"], "2"]}]}]}], TraditionalForm]],
  ExpressionUUID->"5d05e0b0-3d07-44e2-a38d-ee48194f2101"],
 ",\nwhere \[Alpha] and \[Zeta]  are metric functions. Plugging this ansatz \
in the field equations we obtain the following set of equations"
}], "Text",
 CellChangeTimes->{{3.9689162671634083`*^9, 3.968916425296715*^9}, {
  3.9697080140870953`*^9, 
  3.969708014500839*^9}},ExpressionUUID->"51b86cc5-b7f6-4ff7-a1fc-\
a7a27b3f744e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", " ", ">=", " ", "0"}], ",", " ", 
     RowBox[{"0", " ", "<=", " ", "\[Theta]", " ", "<=", " ", "\[Pi]"}], ",", 
     " ", 
     RowBox[{"0", " ", "<=", " ", "\[CurlyPhi]", " ", "<=", " ", 
      RowBox[{"2", "\[Pi]"}]}], ",", " ", 
     RowBox[{"_", " ", "\[Element]", " ", "Reals"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"x", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "t", ",", " ", "r", ",", " ", "\[Theta]", ",", " ", "\[CurlyPhi]"}], 
     "}"}]}], ";"}], "\n", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Metric", " ", "tensor"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"gdd", " ", "=", 
   RowBox[{"{", "\n", " ", 
    RowBox[{
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "r", "]"}], "^", "2"}]}], 
        RowBox[{"(", 
         RowBox[{"1", " ", "-", " ", 
          RowBox[{
           RowBox[{"\[Zeta]", "[", "r", "]"}], "^", "2"}]}], ")"}]}], ",", 
       " ", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", "r", "]"}], 
        RowBox[{"\[Zeta]", "[", "r", "]"}]}], ",", " ", "0", ",", " ", "0"}], 
      "}"}], ",", "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]", "[", "r", "]"}], 
        RowBox[{"\[Zeta]", "[", "r", "]"}]}], ",", " ", "1", ",", " ", "0", ",",
        " ", "0"}], "}"}], ",", "\n", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "0", ",", " ", 
       RowBox[{"r", "^", "2"}], ",", " ", "0"}], "}"}], ",", "\n", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "0", ",", " ", "0", ",", " ", 
       RowBox[{
        RowBox[{"r", "^", "2"}], " ", 
        RowBox[{
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}]}], "}"}]}], "\n",
     "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.968916571922072*^9, 3.968916586529326*^9}, 
   3.968916643186668*^9},ExpressionUUID->"1386800a-eeed-4b00-b91e-\
23e9399c8c06"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Equation", " ", "for", " ", "\[Alpha]"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Alpha]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Alpha]", "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["r", "2"]}], " ", 
          RowBox[{"V", "[", 
           RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"\[Zeta]", "[", "r", "]"}], "3"], " ", 
          RowBox[{
           SuperscriptBox["\[Zeta]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Eta]", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{
              SuperscriptBox["\[Chi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[Zeta]", "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Zeta]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
            RowBox[{"16", " ", 
             RowBox[{
              SuperscriptBox["\[Eta]", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Chi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Eta]", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"r", " ", 
                   RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "r", " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Chi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox["f", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "r", " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.968916609889586*^9, 3.968916610314948*^9}, 
   3.96891677752178*^9},ExpressionUUID->"e03dc8cc-139f-4d72-bbdb-\
23f4a632d900"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Equation", " ", "for", " ", "\[Zeta]"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Zeta]", "\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "==", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"V", "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"\[Zeta]", "[", "r", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Zeta]", "[", "r", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["\[Phi]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox[
               RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["\[Eta]", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Phi]", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{"2", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SuperscriptBox["f", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{
                  SuperscriptBox["\[Chi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{
                  SuperscriptBox["\[Chi]", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"r", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Chi]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["f", 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"\[Zeta]", "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "r", " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[Eta]", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Chi]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], ")"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.968916748770108*^9, 
  3.968916768010985*^9}},ExpressionUUID->"e9b0c34a-42f9-45db-968c-\
794c080f2797"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Equation", " ", "for", " ", "\[Phi]"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Phi]", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], "==", " ", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"73728", " ", 
          SuperscriptBox[
           RowBox[{"\[Zeta]", "[", "r", "]"}], "10"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Eta]", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{
              SuperscriptBox["\[Eta]", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
            RowBox[{"2", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{"3072", " ", 
          SuperscriptBox[
           RowBox[{"\[Zeta]", "[", "r", "]"}], "8"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Eta]", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Phi]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"36", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"\[Chi]", "[", "r", "]"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["r", "3"], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
               RowBox[{"12", " ", 
                RowBox[{
                 SuperscriptBox["\[Chi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
            RowBox[{"3", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
               RowBox[{"4", " ", "r", " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["\[Eta]", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", "r", " ", 
                RowBox[{
                 SuperscriptBox["\[Chi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"15", " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"56", " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox[
           RowBox[{"V", "[", 
            RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Eta]", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", 
             RowBox[{
              SuperscriptBox["\[Eta]", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{
                 SuperscriptBox["\[Chi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  RowBox[{"8", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"36", " ", 
             SuperscriptBox["r", "3"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "3"], " ", 
             RowBox[{
              SuperscriptBox["\[Eta]", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
            RowBox[{"2048", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"\[Chi]", "[", "r", "]"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
            RowBox[{"128", " ", "r", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "18"}], "+", 
                  RowBox[{
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"\[Chi]", "[", "r", "]"}]}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Chi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "333"}], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["r", "4"], " ", 
                   RowBox[{"\[Chi]", "[", "r", "]"}]}], "-", 
                  RowBox[{"64", " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["r", "8"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
             RowBox[{
              SuperscriptBox["\[Chi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "r"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
               RowBox[{"6", " ", 
                RowBox[{
                 SuperscriptBox["\[Chi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "r", " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "384"}], " ", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"]}], "-", 
                    RowBox[{"16", " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "46"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"\[Chi]", "[", "r", "]"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
                    ")"}]}], "-", 
                  RowBox[{"8", " ", 
                   RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "56"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"\[Chi]", "[", "r", "]"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
                  RowBox[{"30", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}]}], 
                 ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1536"}], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["r", "5"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"r", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"13", " ", "r", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"60", " ", 
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
                 ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["r", "3"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "52"}], "+", 
                  RowBox[{
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"\[Chi]", "[", "r", "]"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Chi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Chi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "150"}], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "4"], " ", 
                   RowBox[{"\[Chi]", "[", "r", "]"}]}], "-", 
                  RowBox[{"512", " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"9", " ", 
                   SuperscriptBox["r", "3"]}], "-", 
                  RowBox[{"32", " ", "r", " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["r", "5"], " ", 
             RowBox[{
              SuperscriptBox["\[Eta]", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"36", " ", "r", " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Chi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "3"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Chi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["r", "2"], "-", 
                  RowBox[{"112", " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "-", 
               RowBox[{"r", " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
                RowBox[{
                 SuperscriptBox["\[Chi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"9", " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"160", " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["r", "4"], "+", 
                  RowBox[{"40", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"\[Chi]", "[", "r", "]"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "4"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"9", " ", "r", " ", 
                   RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"12", " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"64", " ", 
          SuperscriptBox[
           RowBox[{"\[Zeta]", "[", "r", "]"}], "6"], " ", 
          RowBox[{
           SuperscriptBox["\[Eta]", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Phi]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1152", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"\[Chi]", "[", "r", "]"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
            RowBox[{"8", " ", "r", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{"38", "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"\[Chi]", "[", "r", "]"}]}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Chi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "570"}], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["r", "4"], " ", 
                   RowBox[{"\[Chi]", "[", "r", "]"}]}], "-", 
                  RowBox[{"512", " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "5"], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "4"]}], "-", 
               RowBox[{"6", " ", "r", " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Chi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
               RowBox[{"18", " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Chi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
            RowBox[{"36", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["r", "3"], " ", 
             RowBox[{
              SuperscriptBox["\[Eta]", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "90"}], " ", "r", " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Chi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "+", 
               RowBox[{"24", " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Chi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"56", " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["r", "3"]}], "+", 
                  RowBox[{"80", " ", "r", " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"6", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"15", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"\[Chi]", "[", "r", "]"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["r", "3"], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"r", " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}], " ", 
                
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"36", " ", "r", " ", 
                   RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"11", " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12"}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"\[Chi]", "[", "r", "]"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "3"], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"1024", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "32"}], "+", 
                  RowBox[{
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"\[Chi]", "[", "r", "]"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "4"]}], "+", 
               RowBox[{"4", " ", "r", " ", 
                RowBox[{"\[Chi]", "[", "r", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Chi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "20"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"\[Chi]", "[", "r", "]"}]}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["r", "3"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "16"}], " ", 
                   RowBox[{"\[Chi]", "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
                  RowBox[{"r", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"\[Chi]", "[", "r", "]"}]}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Chi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"64", " ", "r", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "4"]}], "+", 
               RowBox[{"3", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "20"}], "+", 
                  RowBox[{
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"\[Chi]", "[", "r", "]"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Chi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  RowBox[{
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"\[Chi]", "[", "r", "]"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Chi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}]}], ")"}]}],
             "+", 
            RowBox[{
             SuperscriptBox["r", "5"], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Chi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "r", " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Chi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "+", 
               RowBox[{"8", " ", "r", " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Chi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  RowBox[{"32", " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"512", " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "22"}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"\[Chi]", "[", "r", "]"}]}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
                  RowBox[{"2", " ", "r", " ", 
                   RowBox[{"\[Chi]", "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"r", " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"92", "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"\[Chi]", "[", "r", "]"}]}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
                  RowBox[{"4", " ", "r", " ", 
                   RowBox[{"\[Chi]", "[", "r", "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "3"], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"r", " ", 
                   RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"\[Chi]", "[", "r", "]"}]}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "+", 
                  RowBox[{"16", " ", "r", " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["r", "2"], "+", 
                    RowBox[{"16", " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Eta]", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "7"}], " ", 
                SuperscriptBox["r", "3"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
                RowBox[{
                 SuperscriptBox["\[Chi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
               RowBox[{"24", " ", "r", " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Chi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "3"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["r", "4"], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Chi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["r", "4"], " ", 
                   RowBox[{"\[Chi]", "[", "r", "]"}]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["r", "2"], "+", 
                    RowBox[{"64", " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", 
             SuperscriptBox["r", "4"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "3"], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"174080", " ", "r", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "4"]}], "-", 
            RowBox[{"512", " ", 
             SuperscriptBox["r", "4"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "5"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["r", "7"], " ", 
             RowBox[{
              SuperscriptBox["\[Eta]", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "6"]}], "+", 
            RowBox[{"32768", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Chi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
            RowBox[{"15360", " ", 
             SuperscriptBox["r", "3"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
             RowBox[{
              SuperscriptBox["\[Chi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
            RowBox[{"128", " ", 
             SuperscriptBox["r", "6"], " ", 
             RowBox[{
              SuperscriptBox["\[Eta]", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
             RowBox[{
              SuperscriptBox["\[Chi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
            RowBox[{"3072", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Chi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["f", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["r", "5"], " ", 
             RowBox[{
              SuperscriptBox["\[Eta]", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Chi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["f", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["r", "8"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Chi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["f", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "+", 
            RowBox[{"480", " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{
              SuperscriptBox["\[Eta]", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Chi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["f", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "3"]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["r", "7"], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Chi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["f", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "3"]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"\[Chi]", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Eta]", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"64", " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"64", " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
                  RowBox[{"11", " ", 
                   SuperscriptBox["r", "3"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
               RowBox[{"24", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"32", " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "3"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Chi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "16"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["r", "3"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Chi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}]}], ")"}]}],
             "-", 
            RowBox[{"16", " ", "r", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "16"}], " ", 
                SuperscriptBox["r", "4"], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "4"]}], "+", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Phi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1024"}], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"]}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["r", "3"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["r", "6"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
                 ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Chi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"256", " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["r", "3"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Chi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "89"}], " ", "r", " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                  RowBox[{"18", " ", 
                   RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"\[Chi]", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"32", " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", "r", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  RowBox[{"24", " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"128", " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"167", " ", "r", " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"]}], "-", 
                  RowBox[{"30", " ", 
                   RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"\[Chi]", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"128", " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
                    RowBox[{"25", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "16"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "4"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "4"], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "9"}], " ", "r", " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "-", 
                  RowBox[{"16", " ", "r", " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["r", "2"], "+", 
                    RowBox[{"52", " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
                 ")"}]}], "-", 
               RowBox[{"8", " ", "r", " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "42"}], " ", "r", " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"11", " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"24", " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"32", " ", "r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "3"], " ", 
          RowBox[{"V", "[", 
           RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3072", " ", 
             SuperscriptBox[
              RowBox[{"\[Zeta]", "[", "r", "]"}], "6"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
               RowBox[{"2", " ", "r", " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox[
              RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
             RowBox[{
              SuperscriptBox["\[Eta]", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Phi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "12"}], " ", "r", " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
                  RowBox[{"80", " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"r", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{"6", " ", 
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"12", " ", "r", " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
                  RowBox[{"160", " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"r", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"12", " ", 
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
                 ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "12"}], " ", 
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
               RowBox[{"192", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"\[Chi]", "[", "r", "]"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
               RowBox[{
                SuperscriptBox["r", "6"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                RowBox[{
                 SuperscriptBox["\[Chi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
               RowBox[{"2", " ", "r", " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"20", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"\[Chi]", "[", "r", "]"}]}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"r", " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", "r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"48", " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["r", "4"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "-", 
               RowBox[{"32", " ", "r", " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "r"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["r", "2"], "+", 
                    RowBox[{"16", " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["r", "3"], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", "r", " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["r", "2"], "-", 
                    RowBox[{"20", " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["r", "3"], "+", 
                    RowBox[{"4", " ", "r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["r", "3"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["r", "4"], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "4"]}], "-", 
               RowBox[{"768", " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Chi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
               RowBox[{"48", " ", 
                SuperscriptBox["r", "3"], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Chi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
               RowBox[{"80", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Chi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox["r", "5"], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Chi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "-", 
               RowBox[{"8", " ", 
                RowBox[{"\[Chi]", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"r", " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
                  RowBox[{"8", " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "r", " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
                  RowBox[{"16", " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "-", 
               RowBox[{"8", " ", "r", " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "64"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["r", "3"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Chi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
               RowBox[{"4", " ", "r", " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", "r", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["r", "6"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{
                SuperscriptBox["\[Eta]", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "72"}], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
                  RowBox[{
                   SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                   RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "20"}], "+", 
                    RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
                  
                  RowBox[{
                   SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["r", "7"], " ", 
               RowBox[{
                SuperscriptBox["\[Chi]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["f", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["f", "\[Prime]",
              MultilineFunction->None], "[", 
             RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               RowBox[{
                SuperscriptBox["\[Eta]", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"48", " ", 
                  SuperscriptBox["r", "3"], " ", 
                  RowBox[{"V", "[", 
                   RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{
                   SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                   RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"V", "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
                    RowBox[{"768", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
                    
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"]}]}], ")"}],
                   " ", 
                  RowBox[{
                   SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["r", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"11", "-", 
                    RowBox[{"31", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"21", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "4"]}]}], ")"}], " ", 
                  
                  RowBox[{
                   SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                   RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["r", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"]}]}], 
                ")"}]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{
                SuperscriptBox["\[Eta]", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"96", " ", 
                  SuperscriptBox[
                   RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
                  
                  RowBox[{
                   SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                   RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "32"}], "+", 
                    RowBox[{"39", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
                  
                  RowBox[{
                   SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["\[Chi]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["f", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["r", "7"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["\[Chi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}]}], ")"}]}], 
           "-", 
           RowBox[{"4", " ", 
            RowBox[{
             SuperscriptBox["\[Eta]", "\[Prime]",
              MultilineFunction->None], "[", 
             RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               RowBox[{
                SuperscriptBox["\[Eta]", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["r", "6"], " ", 
                  SuperscriptBox[
                   RowBox[{"V", "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "+", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["r", "3"], " ", 
                  RowBox[{"V", "[", 
                   RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
                  
                  RowBox[{
                   SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                   RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"V", "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}]}], "+", 
                    RowBox[{"256", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}], "2"],
                     " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"]}]}], ")"}],
                   " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                 RowBox[{"32", " ", 
                  SuperscriptBox["r", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"34", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{"47", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "4"]}], "+", 
                    RowBox[{"21", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "6"]}]}], ")"}], " ", 
                  
                  RowBox[{
                   SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                   RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "4"]}]}], ")"}], " ", 
                  
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"]}]}], 
                ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"32", " ", 
                  SuperscriptBox["r", "3"], " ", 
                  RowBox[{"V", "[", 
                   RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
                  
                  RowBox[{
                   SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                   RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["r", "6"], " ", 
                    RowBox[{"V", "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
                    RowBox[{"512", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}], "2"],
                     " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"]}]}], ")"}],
                   " ", 
                  RowBox[{
                   SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                 RowBox[{"192", " ", 
                  SuperscriptBox["r", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "4"]}]}], ")"}], " ", 
                  
                  RowBox[{
                   SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                   RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"]}]}], 
                ")"}], " ", 
               RowBox[{
                SuperscriptBox["\[Chi]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{
                SuperscriptBox["f", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "8"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}], "2"],
                   " ", 
                  RowBox[{
                   SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                   RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["r", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["\[Chi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}]}], 
             ")"}]}]}], ")"}]}], ")"}]}], ")"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.968916841698635*^9, 
  3.968916879879218*^9}},ExpressionUUID->"f413129a-1093-488e-a6fe-\
7ee6303e700e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Equation", " ", "for", " ", "\[Chi]"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Chi]", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "r", "]"}], " ", "==", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"32", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox[
         RowBox[{"V", "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"]}], "-", 
       RowBox[{"12288", " ", "r", " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "6"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "+", 
       RowBox[{"18432", " ", "r", " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "8"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
       RowBox[{"3072", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
       RowBox[{"7552", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
       RowBox[{"4224", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "6"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
       RowBox[{"98304", " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "6"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
       RowBox[{"245760", " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "8"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
       RowBox[{"147456", " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "10"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
       RowBox[{"128", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"]}], "-", 
       RowBox[{"352", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
       RowBox[{"224", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
       RowBox[{"49152", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"]}], "-", 
       RowBox[{"190464", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
       RowBox[{"245760", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "6"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"]}], "-", 
       RowBox[{"104448", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "8"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"]}], "-", 
       RowBox[{"512", " ", 
        SuperscriptBox["r", "6"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"]}], "+", 
       RowBox[{"2944", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"]}], "-", 
       RowBox[{"4352", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"]}], "+", 
       RowBox[{"1920", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "6"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"]}], "-", 
       RowBox[{"196608", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"]}], "+", 
       RowBox[{"1048576", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"]}], "-", 
       RowBox[{"2056192", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "6"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"]}], "+", 
       RowBox[{"1757184", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "8"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"]}], "-", 
       RowBox[{"552960", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "10"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["r", "9"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "5"]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["r", "9"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "5"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["r", "9"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "5"]}], "-", 
       RowBox[{"4096", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "5"]}], "+", 
       RowBox[{"15872", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "5"]}], "-", 
       RowBox[{"19456", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "6"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "5"]}], "+", 
       RowBox[{"7680", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "8"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "5"]}], "+", 
       RowBox[{"160", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "6"]}], "-", 
       RowBox[{"480", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "6"]}], "+", 
       RowBox[{"480", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "6"]}], "-", 
       RowBox[{"160", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "6"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "6"]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"6144", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"4608", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "6"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"1664", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"3392", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"1536", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"36864", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"61440", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "6"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"18432", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "8"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["r", "9"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["r", "9"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"17408", " ", 
        SuperscriptBox["r", "5"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"58624", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"64256", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"22656", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "6"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"65536", " ", "r", " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"196608", " ", "r", " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "6"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"196608", " ", "r", " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "8"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"73728", " ", "r", " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "10"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"192", " ", 
        SuperscriptBox["r", "8"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"464", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"272", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"57344", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"264192", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"434176", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"304128", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "6"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"76800", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "8"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"896", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"3072", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"3520", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"1344", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "6"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "10"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "5"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "5"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "5"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "-", 
       RowBox[{"9216", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "+", 
       RowBox[{"19200", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "-", 
       RowBox[{"9216", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "6"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "+", 
       RowBox[{"896", " ", 
        SuperscriptBox["r", "7"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "-", 
       RowBox[{"1664", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "+", 
       RowBox[{"672", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "+", 
       RowBox[{"57344", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "-", 
       RowBox[{"172032", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "+", 
       RowBox[{"172032", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "6"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "-", 
       RowBox[{"55296", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "8"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["r", "10"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "-", 
       RowBox[{"6144", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "+", 
       RowBox[{"20096", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "-", 
       RowBox[{"21440", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "+", 
       RowBox[{"7488", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "6"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["r", "9"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "-", 
       RowBox[{"144", " ", 
        SuperscriptBox["r", "9"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "+", 
       RowBox[{"80", " ", 
        SuperscriptBox["r", "9"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["r", "9"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "3"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["r", "9"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "3"]}], "+", 
       RowBox[{"2048", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "3"]}], "-", 
       RowBox[{"7680", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "3"]}], "+", 
       RowBox[{"9216", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "3"]}], "-", 
       RowBox[{"3456", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "6"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "3"]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["r", "8"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "3"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "3"]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "3"]}], "-", 
       RowBox[{
        SuperscriptBox["r", "11"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "3"]}], "+", 
       RowBox[{
        SuperscriptBox["r", "11"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "3"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "4"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "4"]}], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"\[Chi]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "r", " ", 
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[Eta]", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Phi]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{
            SuperscriptBox["\[Chi]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["f", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["r", "5"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["f", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "3"]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8"}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}], "-", 
                RowBox[{"39", " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", "r", "]"}], "4"]}], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", "r", "]"}], "6"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Eta]", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Phi]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "3"]}], "-", 
             RowBox[{"96", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox[
                 RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Eta]", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
                 
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", "r", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["f", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "24"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6"}], "+", 
                   RowBox[{"7", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
                 
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"4", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["r", "5"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["f", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "+", 
             RowBox[{"2", " ", "r", " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"32", " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
                 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
                 
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Eta]", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "16"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"8", "-", 
                   RowBox[{"16", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "4"]}]}], ")"}], " ", 
                 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"8", "-", 
                   RowBox[{"19", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}], "+", 
                   RowBox[{"11", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "4"]}]}], ")"}], " ", 
                 
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[Chi]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["f", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["r", "4"], " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
                 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["\[Chi]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["f", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", 
             RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}]}], ")"}]}], "+", 
       RowBox[{"1024", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"2560", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"1536", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "6"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"16384", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"61440", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"75776", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "6"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"30720", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "8"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"512", " ", 
        SuperscriptBox["r", "7"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "5"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"1536", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "5"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"1536", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "5"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"512", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "6"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "5"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"65536", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "5"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"327680", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "5"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"606208", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "6"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "5"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"491520", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "8"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "5"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"147456", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "10"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "5"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"2048", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "6"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"8192", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "6"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"11776", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "6"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"7168", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "6"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "6"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"1536", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "8"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "6"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"128", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"320", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"192", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"2048", " ", 
        SuperscriptBox["r", "6"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"6144", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"6400", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"2304", " ", 
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "6"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["r", "9"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["r", "9"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["r", "9"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"8192", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"28672", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"34816", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"17408", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "6"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"3072", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "8"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        SuperscriptBox["r", "8"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "5"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"768", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "5"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"768", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "5"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"256", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "6"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "5"], " ", 
        RowBox[{
         SuperscriptBox["\[Chi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"128", " ", 
        SuperscriptBox["r", "8"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"320", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"192", " ", 
        SuperscriptBox["r", "8"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"1024", " ", 
        SuperscriptBox["r", "7"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"3328", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"3840", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"1536", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "6"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "10"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["r", "9"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"80", " ", 
        SuperscriptBox["r", "9"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["r", "9"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox[
           RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Chi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "12"}], " ", 
           SuperscriptBox["r", "6"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["f", "\[Prime]",
              MultilineFunction->None], "[", 
             RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "3"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["f", "\[Prime]",
              MultilineFunction->None], "[", 
             RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"72", " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"20", "-", 
                   RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
                 
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "5"], " ", 
              RowBox[{
               SuperscriptBox["\[Chi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"r", " ", 
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"768", " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
                 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                   RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"]}], "-", 
                RowBox[{"32", " ", 
                 SuperscriptBox["r", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"11", "-", 
                   RowBox[{"31", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}], "+", 
                   RowBox[{"21", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "4"]}]}], ")"}], " ", 
                 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
               ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"96", " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
                 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"32", "-", 
                   RowBox[{"39", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
                 
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
              
              RowBox[{
               SuperscriptBox["\[Chi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "7"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Chi]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["f", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            SuperscriptBox["\[Eta]", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Phi]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"256", " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}], "2"],
                  " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                   RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"]}], "-", 
                RowBox[{"32", " ", 
                 SuperscriptBox["r", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8"}], "+", 
                   RowBox[{"34", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}], "-", 
                   RowBox[{"47", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "4"]}], "+", 
                   RowBox[{"21", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "6"]}]}], ")"}], " ", 
                 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"7", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "4"]}]}], ")"}], " ", 
                 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
               ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"512", " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}], "2"],
                  " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                   RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"]}], "-", 
                RowBox[{"192", " ", 
                 SuperscriptBox["r", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "4"]}]}], ")"}], " ", 
                 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
               ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[Chi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}], "2"],
                  " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["r", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
              
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Chi]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["f", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}]}], ")"}]}]}],
          ")"}], " ", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox[
         RowBox[{"V", "[", 
          RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "144"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
           RowBox[{
            SuperscriptBox["\[Eta]", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Phi]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "r"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Phi]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{
               SuperscriptBox["\[Chi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{
                  SuperscriptBox["\[Chi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["f", 
                   TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"128", " ", 
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "20"}], " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "r", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"V", "[", 
         RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "16"}], " ", 
           SuperscriptBox["r", "6"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["f", "\[Prime]",
              MultilineFunction->None], "[", 
             RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "3"]}], "+", 
          RowBox[{"36864", " ", 
           SuperscriptBox[
            RowBox[{"\[Zeta]", "[", "r", "]"}], "8"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["\[Eta]", "\[Prime]",
              MultilineFunction->None], "[", 
             RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["\[Phi]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["f", "\[Prime]",
              MultilineFunction->None], "[", 
             RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"480", " ", 
              SuperscriptBox[
               RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Eta]", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[Chi]", "[", "r", "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Eta]", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"]}], "+", 
             RowBox[{"128", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"160", " ", 
              SuperscriptBox["r", "3"], " ", 
              SuperscriptBox[
               RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "5"], " ", 
              RowBox[{
               SuperscriptBox["\[Chi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox[
                 RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Phi]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"1536", " ", 
           SuperscriptBox[
            RowBox[{"\[Zeta]", "[", "r", "]"}], "6"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["\[Eta]", "\[Prime]",
              MultilineFunction->None], "[", 
             RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["\[Phi]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"\[Chi]", "[", "r", "]"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Eta]", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["r", "4"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Phi]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "11"}], " ", "r", " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{
                  SuperscriptBox["\[Chi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6", " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
                   RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16384", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Eta]", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Phi]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
             RowBox[{
              SuperscriptBox["r", "5"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Chi]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["f", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r", " ", 
                 RowBox[{
                  SuperscriptBox["\[Chi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "+", 
             
             RowBox[{"8", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Chi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   RowBox[{"32", " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{
                  SuperscriptBox["\[Chi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
                   RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
               ")"}]}], "-", 
             RowBox[{"32", " ", "r", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Eta]", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{"64", " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
                   RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "+", 
                RowBox[{"8", " ", "r", " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Chi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8", " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
                   RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
           RowBox[{
            SuperscriptBox["\[Eta]", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"48", " ", 
              RowBox[{"\[Chi]", "[", "r", "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Eta]", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "24"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Chi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "+", 
             
             RowBox[{"8", " ", 
              SuperscriptBox["r", "4"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Phi]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
              RowBox[{
               SuperscriptBox["\[Chi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Eta]", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"81", " ", "r", " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{
                  SuperscriptBox["\[Chi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"32", " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
                   RowBox[{"5", " ", "r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
               ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{"176", " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"13", " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
                   RowBox[{"4", " ", "r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", "r", " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Chi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"47", " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
                   RowBox[{"5", " ", "r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              RowBox[{"\[Chi]", "[", "r", "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Eta]", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"16", " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "-", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Chi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"32", " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "-", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Chi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "-", 
             
             RowBox[{
              SuperscriptBox["r", "6"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Phi]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Chi]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["f", "\[Prime]\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["r", "4"], " ", 
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Chi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   RowBox[{"64", " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{
                  SuperscriptBox["\[Chi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
                   RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"256", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Eta]", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"32", " ", "r", " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[Chi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"15", " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
                   RowBox[{"2", " ", "r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
               ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Eta]", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   RowBox[{"24", " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "+", 
                RowBox[{"r", " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Chi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"80", " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
                   RowBox[{"9", " ", "r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"31", " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
                   RowBox[{"10", " ", "r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{"16", " ", "r", " ", 
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1152"}], " ", 
              SuperscriptBox[
               RowBox[{"\[Zeta]", "[", "r", "]"}], "6"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Eta]", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "3"], " ", 
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox[
               RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "28"}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"\[Chi]", "[", "r", "]"}]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                   RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["r", "4"], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "3"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "34"}], " ", "r", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["r", "3"], " ", 
              RowBox[{
               SuperscriptBox["\[Phi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "320"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                   RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["r", "3"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Chi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["r", "2"], "+", 
                    RowBox[{"32", " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "+", 
                   RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"20", " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"\[Chi]", "[", "r", "]"}], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                   RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"64", " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["r", "4"], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Chi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["r", "2"], "+", 
                    RowBox[{"64", " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "+", 
                   RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"22", " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                   RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "52"}], " ", "r", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"19", " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
                    RowBox[{"3", " ", "r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Chi]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], " ", 
          SuperscriptBox["r", "6"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{
              SuperscriptBox["\[Eta]", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"72", " ", 
                SuperscriptBox[
                 RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"20", "-", 
                  RowBox[{"27", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
                
                RowBox[{
                 SuperscriptBox["\[Phi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["r", "5"], " ", 
             RowBox[{
              SuperscriptBox["\[Chi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"r", " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{
              SuperscriptBox["\[Eta]", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "48"}], " ", 
                SuperscriptBox["r", "3"], " ", 
                RowBox[{"V", "[", 
                 RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["r", "6"], " ", 
                   RowBox[{"V", "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
                  RowBox[{"768", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
                   
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"]}]}], ")"}],
                 " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"32", " ", 
                SuperscriptBox["r", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"11", "-", 
                  RowBox[{"31", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}], "+", 
                  RowBox[{"21", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "4"]}]}], ")"}], " ", 
                
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox["r", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox[
                   RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "3"]}]}], 
              ")"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Eta]", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"96", " ", 
                SuperscriptBox[
                 RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
                
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"32", "-", 
                  RowBox[{"39", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
                
                RowBox[{
                 SuperscriptBox["\[Phi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Chi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["r", "7"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Chi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["f", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{
           SuperscriptBox["\[Eta]", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{
              SuperscriptBox["\[Eta]", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["r", "6"], " ", 
                SuperscriptBox[
                 RowBox[{"V", "[", 
                  RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}], "+", 
               RowBox[{"32", " ", 
                SuperscriptBox["r", "3"], " ", 
                RowBox[{"V", "[", 
                 RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
                
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["r", "6"], " ", 
                   RowBox[{"V", "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}]}], "+", 
                  RowBox[{"256", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "4"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}], "2"],
                    " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"]}]}], ")"}],
                 " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
               RowBox[{"32", " ", 
                SuperscriptBox["r", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", 
                  RowBox[{"34", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}], "-", 
                  RowBox[{"47", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "4"]}], "+", 
                  RowBox[{"21", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "6"]}]}], ")"}], " ", 
                
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
               RowBox[{
                SuperscriptBox["r", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"7", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "4"]}]}], ")"}], " ", 
                
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "4"]}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"32", " ", 
                SuperscriptBox["r", "3"], " ", 
                RowBox[{"V", "[", 
                 RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
                
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["r", "6"], " ", 
                   RowBox[{"V", "[", 
                    RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "+", 
                  RowBox[{"512", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}], "2"],
                    " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], "2"]}]}], ")"}],
                 " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"192", " ", 
                SuperscriptBox["r", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "4"]}]}], ")"}], " ", 
                
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox["r", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox[
                   RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Phi]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "3"]}]}], ")"}],
              " ", 
             RowBox[{
              SuperscriptBox["\[Chi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Chi]", "[", "r", "]"}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "8"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}]}], ")"}], "2"],
                 " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", "r", "]"}], "]"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["r", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox[
                   RowBox[{"\[Zeta]", "[", "r", "]"}], "2"]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Phi]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Chi]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["f", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "2"]}]}], ")"}]}]}], 
        ")"}]}], ")"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.968916895299835*^9, 3.968916900145286*^9}, {
  3.968916935729567*^9, 
  3.968916958774762*^9}},ExpressionUUID->"a1716cad-652c-4653-b80d-\
3be2bf6d0aff"],

Cell["\<\
Note that the equations are not reported in normal form, as the equation for \
\[Zeta] still depends on \[Phi]\[CloseCurlyQuote]\[CloseCurlyQuote] and \
\[Chi]\[CloseCurlyQuote]\[CloseCurlyQuote], while the equation for \[Alpha] \
depends on \[Phi]\[CloseCurlyQuote]\[CloseCurlyQuote], \[Chi]\
\[CloseCurlyQuote]\[CloseCurlyQuote] and \[Zeta]\[CloseCurlyQuote].\
\>", "Text",
 CellChangeTimes->{{3.968917004089374*^9, 
  3.968917084881383*^9}},ExpressionUUID->"90eed250-876c-4abe-886b-\
334dfe511286"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Field equations in the spherically symmetric and time-dependent case\
\>", "Section",
 CellChangeTimes->{{3.968917370091113*^9, 
  3.968917400801381*^9}},ExpressionUUID->"a50d0178-fcc7-4bab-bef0-\
2943021470fc"],

Cell[TextData[{
 "Here we report the set of equations in the time-dependent case, which we \
used to compute the principal symbol.\nThe ansatz here is the same as before, \
with the difference that now the metric functions and the scalar fields \
depend on both t and r.\nFor \[Phi] and \[Chi] we introduce the following \
auxiliary variables:\n ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"Q", "=", 
     RowBox[{
      SubscriptBox["\[PartialD]", "r"], "\[Phi]"}]}], ",", "  ", 
    RowBox[{"P", " ", "=", " ", 
     RowBox[{
      RowBox[{
       FractionBox["1", "\[Alpha]"], 
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], "\[Phi]"}]}], " ", "-", " ", 
      RowBox[{"\[Zeta]", " ", "Q"}]}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"\[CapitalTheta]", "=", 
     RowBox[{
      SubscriptBox["\[PartialD]", "r"], "\[Chi]"}]}], ",", "  ", 
    RowBox[{"\[CapitalPi]", " ", "=", " ", 
     RowBox[{
      RowBox[{
       FractionBox["1", "\[Alpha]"], 
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], "\[Chi]"}]}], " ", "-", " ", 
      RowBox[{"\[Zeta]", " ", 
       RowBox[{"\[CapitalTheta]", "."}]}]}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2522ef33-7645-407a-ba8b-6566acbb9c8a"],
 "\n Replacing them in the field equations we obtain the following set of \
equations, used in Sec. III D to compute the principal symbol"
}], "Text",
 CellChangeTimes->{{3.968917405132176*^9, 3.968917413817999*^9}, {
  3.968918650835464*^9, 3.9689187120518913`*^9}, {3.968918746963477*^9, 
  3.968918859171513*^9}, {3.9689189723951406`*^9, 
  3.9689190514517727`*^9}},ExpressionUUID->"265dce17-20fa-4bf0-8b57-\
7165df3a8962"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Evolution", " ", "equation", " ", "for", " ", "\[Phi]"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"t", ",", "r"}], "]"}]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"P", "[", 
        RowBox[{"t", ",", "r"}], "]"}], "+", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{"\[Zeta]", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Phi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}]}], "==", "0"}]}]], "Input",
 CellChangeTimes->{{3.968919079211707*^9, 
  3.9689191311634483`*^9}},ExpressionUUID->"bf3479c5-b7c1-4118-9482-\
8831b0179d67"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Evolution", " ", "equation", " ", "for", " ", "Q"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"P", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "+", 
         RowBox[{
          RowBox[{"Q", "[", 
           RowBox[{"t", ",", "r"}], "]"}], " ", 
          RowBox[{"\[Zeta]", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[Alpha]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"\[Alpha]", "[", 
      RowBox[{"t", ",", "r"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["P", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}], "+", 
       RowBox[{
        RowBox[{"\[Zeta]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["Q", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Zeta]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["Q", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}]}], " ", "==", "0"}]}]], "Input",
 CellChangeTimes->{{3.9689191380751467`*^9, 
  3.968919163163506*^9}},ExpressionUUID->"a723e7b6-6a8a-4535-b42f-\
c17fbc68318d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Evolution", " ", "equation", " ", "for", " ", "\[Chi]"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"t", ",", "r"}], "]"}]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Zeta]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"\[CapitalPi]", "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Chi]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}]}], " ", "==", "0"}]}]], "Input",
 CellChangeTimes->{{3.96891917305256*^9, 
  3.9689191854755793`*^9}},ExpressionUUID->"b40ba1d0-e8fc-42bd-8167-\
ed03436cd7d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Evolution", " ", "equation", " ", "for", " ", "\[CapitalTheta]"}],
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"\[CapitalPi]", "[", 
       RowBox[{"t", ",", "r"}], "]"}]}], " ", 
     RowBox[{
      SuperscriptBox["\[Alpha]", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "r"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"\[Zeta]", "[", 
      RowBox[{"t", ",", "r"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[CapitalTheta]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"\[Alpha]", "[", 
      RowBox[{"t", ",", "r"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Zeta]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[CapitalPi]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[CapitalTheta]", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "r"}], "]"}]}], " ", "==", "0"}]}]], "Input",
 CellChangeTimes->{{3.968919194947777*^9, 
  3.968919212132429*^9}},ExpressionUUID->"c1fab6e6-19de-4a7e-a1e0-\
e7b846b2c4f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Evolution", " ", "equations", " ", "for", " ", "P", " ", "and", " ", 
    "\[CapitalPi]", " ", "in", " ", "coupled", " ", "and", " ", "implicit", " ",
     "form"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"V", "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Q", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalTheta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalPi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        RowBox[{"\[Zeta]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["P", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "5"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["P", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["Q", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"V", "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["Q", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["Q", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"64", " ", "r", " ", 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["Q", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"64", " ", "r", " ", 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "3"], " ", 
        RowBox[{"\[CapitalPi]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["Q", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalPi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["Q", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"256", " ", 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "5"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["P", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["Q", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "3"], " ", 
        RowBox[{"V", "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "-", 
       RowBox[{"16", " ", "r", " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "3"], " ", 
        RowBox[{"\[CapitalPi]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "3"], " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalPi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "-", 
       RowBox[{"128", " ", "r", " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["P", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"128", " ", "r", " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "5"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["P", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["Q", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Alpha]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Alpha]", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "3"], " ", 
        RowBox[{"V", "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        RowBox[{"\[Zeta]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Zeta]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "-", 
       RowBox[{"16", " ", "r", " ", 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Zeta]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        RowBox[{"\[Zeta]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Zeta]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        RowBox[{"\[CapitalPi]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Zeta]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        RowBox[{"\[Zeta]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalPi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Zeta]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"128", " ", "r", " ", 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["P", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Zeta]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "3"], " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{"\[Zeta]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Zeta]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox[
         RowBox[{"Q", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "3"], " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                SuperscriptBox[
                 RowBox[{"\[Zeta]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "2"]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"\[Zeta]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "4"], " ", 
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[Alpha]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"\[Alpha]", "[", 
            RowBox[{"t", ",", "r"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "-", 
             SuperscriptBox[
              RowBox[{"\[Zeta]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], "2"], "+", 
             RowBox[{"r", " ", 
              RowBox[{"\[Zeta]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Zeta]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox[
         RowBox[{"P", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "3"], " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Zeta]", "[", 
            RowBox[{"t", ",", "r"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox[
               RowBox[{"\[Zeta]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[Alpha]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Alpha]", "[", 
            RowBox[{"t", ",", "r"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10", " ", "r", " ", 
              RowBox[{"\[Zeta]", "[", 
               RowBox[{"t", ",", "r"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"48", " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[Zeta]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[CapitalTheta]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[CapitalPi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["Q", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[CapitalPi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "3"], " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[CapitalPi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Zeta]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[CapitalPi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["r", "4"], " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Chi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["P", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["P", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["Q", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["P", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "-", 
       RowBox[{"128", " ", "r", " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "4"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["P", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "-", 
       RowBox[{"128", " ", "r", " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Eta]", "\[Prime]",
           MultilineFunction->None], "[", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Zeta]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["P", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"P", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        RowBox[{"\[Zeta]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "512"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Zeta]", "[", 
             RowBox[{"t", ",", "r"}], "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["\[Eta]", "\[Prime]",
              MultilineFunction->None], "[", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["\[Alpha]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r"}], "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Alpha]", "[", 
             RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Zeta]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"17", " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"16", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}]}], "-", 
                RowBox[{"8", " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["P", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["Q", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "r", " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[Zeta]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "r", " ", 
           RowBox[{"\[Alpha]", "[", 
            RowBox[{"t", ",", "r"}], "]"}], " ", 
           RowBox[{"\[Zeta]", "[", 
            RowBox[{"t", ",", "r"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[Alpha]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}]}], "+", 
             RowBox[{"16", " ", "r", " ", 
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["P", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"\[Zeta]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "r", " ", 
           RowBox[{"\[Zeta]", "[", 
            RowBox[{"t", ",", "r"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"\[Chi]", "[", 
             RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Alpha]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Alpha]", "[", 
            RowBox[{"t", ",", "r"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Zeta]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["f", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "]"}], "+", 
                RowBox[{"8", " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["Q", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "r", " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Zeta]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["\[CapitalPi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Alpha]", "[", 
             RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["r", "3"]}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["f", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Chi]", "[", 
                 RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{"P", "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["P", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
                   RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["Q", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["r", "3"], " ", 
                    RowBox[{"P", "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "-", 
                   RowBox[{"8", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Zeta]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{"16", " ", 
              RowBox[{"\[Zeta]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Eta]", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Phi]", "[", 
                 RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"P", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["P", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["Q", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{"V", "[", 
                  RowBox[{"\[Chi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "+", 
                   RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Zeta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"P", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"13", " ", "r", " ", 
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Zeta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"\[CapitalTheta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "-", 
                    RowBox[{"r", " ", 
                    SuperscriptBox[
                    RowBox[{"\[CapitalPi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Zeta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["P", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Zeta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[CapitalPi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalPi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalTheta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    SuperscriptBox[
                    RowBox[{"\[CapitalTheta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"\[CapitalPi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"]}], " ", 
                    RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"\[CapitalPi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Zeta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[CapitalTheta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Zeta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalPi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox[
            RowBox[{"\[Zeta]", "[", 
             RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["\[Eta]", "\[Prime]",
              MultilineFunction->None], "[", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["\[Alpha]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "r", " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Alpha]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"P", "[", 
               RowBox[{"t", ",", "r"}], "]"}], " ", 
              RowBox[{"\[Zeta]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", 
                SuperscriptBox[
                 RowBox[{"\[Zeta]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "2"]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Alpha]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox[
               RowBox[{"\[Zeta]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["P", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"\[CapitalTheta]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}]}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Alpha]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[CapitalPi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Alpha]", "[", 
            RowBox[{"t", ",", "r"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["r", "4"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["f", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Chi]", "[", 
                 RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Alpha]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}]}], "+", 
             RowBox[{"16", " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 RowBox[{"\[Zeta]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"P", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["r", "3"], "+", 
                    RowBox[{"4", " ", "r", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}]}]}], 
                  ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Alpha]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "3"], " ", 
                 RowBox[{
                  SuperscriptBox["P", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{"32", " ", 
              RowBox[{"\[Zeta]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Eta]", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Phi]", "[", 
                 RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["r", "2"]}], " ", 
                 RowBox[{"V", "[", 
                  RowBox[{"\[Chi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{"\[Zeta]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Alpha]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}], "-", 
                RowBox[{"6", " ", "r", " ", 
                 RowBox[{"\[Zeta]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], " ", 
                 RowBox[{"\[CapitalTheta]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Alpha]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}], "-", 
                RowBox[{"6", " ", "r", " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                 RowBox[{"\[CapitalPi]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Alpha]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"P", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                 RowBox[{"\[Zeta]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{"64", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Alpha]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"\[Zeta]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[CapitalPi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["f", 
                   TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Alpha]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["P", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Alpha]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}], "-", 
                RowBox[{"32", " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "4"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["P", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Alpha]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "3"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["Q", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Alpha]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"\[CapitalTheta]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Alpha]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Zeta]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Alpha]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalPi]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Zeta]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["P", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"P", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Zeta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["P", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", "r", " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "+", 
                   RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Zeta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalPi]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Alpha]", "[", 
             RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"\[Zeta]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["f", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "]"}], "-", 
                RowBox[{"8", " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["Q", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["r", "4"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["f", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Chi]", "[", 
                 RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Zeta]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}]}], "-", 
             RowBox[{"768", " ", 
              SuperscriptBox[
               RowBox[{"\[Zeta]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "5"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Eta]", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Phi]", "[", 
                 RowBox[{"t", ",", "r"}], "]"}], "]"}], "3"], " ", 
              RowBox[{
               SuperscriptBox["P", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Zeta]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}]}], "+", 
             RowBox[{"16", " ", "r", " ", 
              SuperscriptBox[
               RowBox[{"\[Zeta]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["r", "2"]}], " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["P", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}], "-", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"r", " ", 
                    RowBox[{"V", "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"\[CapitalTheta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "-", 
                   RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox[
                    RowBox[{"\[CapitalPi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Zeta]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox[
               RowBox[{"\[Zeta]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Eta]", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Phi]", "[", 
                 RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Zeta]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[CapitalPi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "+", 
                   RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalPi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox[
               RowBox[{"\[Zeta]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Eta]", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Phi]", "[", 
                 RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"\[CapitalTheta]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"V", "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"\[CapitalTheta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"\[CapitalPi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"\[CapitalPi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Zeta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalTheta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Zeta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalPi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox[
            RowBox[{"\[Zeta]", "[", 
             RowBox[{"t", ",", "r"}], "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["\[Eta]", "\[Prime]",
              MultilineFunction->None], "[", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["\[Alpha]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", "r", " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Alpha]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}]}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox[
               RowBox[{"\[Zeta]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["P", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"\[CapitalTheta]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}]}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Alpha]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[CapitalPi]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Alpha]", "[", 
            RowBox[{"t", ",", "r"}], "]"}], " ", 
           RowBox[{"\[Zeta]", "[", 
            RowBox[{"t", ",", "r"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["r", "4"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["f", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Chi]", "[", 
                 RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Alpha]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}]}], "+", 
             RowBox[{"16", " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "4"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Alpha]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "3"], " ", 
                 RowBox[{
                  SuperscriptBox["P", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{"16", " ", 
              RowBox[{"\[Zeta]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Eta]", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Phi]", "[", 
                 RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["r", "2"]}], " ", 
                 RowBox[{"V", "[", 
                  RowBox[{"\[Chi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{"\[Zeta]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Alpha]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{
                  SuperscriptBox["\[Alpha]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"r", " ", 
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{"\[CapitalTheta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "-", 
                    RowBox[{"r", " ", 
                    SuperscriptBox[
                    RowBox[{"\[CapitalPi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}]}], "+", 
                   RowBox[{"24", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "4"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["P", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"\[CapitalTheta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Zeta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "32"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["P", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{"\[CapitalPi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalPi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"48", " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Zeta]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["P", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                RowBox[{"2", " ", "r", " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                   RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Zeta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalPi]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Q", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"512", " ", 
           SuperscriptBox[
            RowBox[{"\[Zeta]", "[", 
             RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["\[Eta]", "\[Prime]",
              MultilineFunction->None], "[", 
             RowBox[{"\[Phi]", "[", 
              RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["\[Alpha]", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "r"}], "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Alpha]", "[", 
             RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                SuperscriptBox["f", "\[Prime]",
                 MultilineFunction->None], "[", 
                RowBox[{"\[Chi]", "[", 
                 RowBox[{"t", ",", "r"}], "]"}], "]"}]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"16", " ", 
                 SuperscriptBox["r", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "2"]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "4"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["r", "3"], " ", 
                 RowBox[{"\[Zeta]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Zeta]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["r", "2"]}], " ", 
                 RowBox[{"V", "[", 
                  RowBox[{"\[Chi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "-", 
                RowBox[{"4", " ", "r", " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                 RowBox[{"\[CapitalTheta]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "-", 
                RowBox[{"4", " ", "r", " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "3"], " ", 
                 RowBox[{"\[CapitalPi]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"P", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"\[CapitalPi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["f", 
                   TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"\[Zeta]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["P", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "5"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["P", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["Q", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["Q", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}], "-", 
                RowBox[{"r", " ", 
                 RowBox[{"P", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"]}], ")"}]}], "+", 
                   RowBox[{"r", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Zeta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "3"], " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalPi]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"\[Alpha]", "[", 
            RowBox[{"t", ",", "r"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                SuperscriptBox[
                 RowBox[{"\[Zeta]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "2"]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Alpha]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"P", "[", 
               RowBox[{"t", ",", "r"}], "]"}], " ", 
              RowBox[{"\[Zeta]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"12", " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   RowBox[{"64", " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[Alpha]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["P", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "4"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["P", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Zeta]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"\[CapitalTheta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[CapitalPi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", " ", 
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"\[Chi]", "[", 
             RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Q", "[", 
              RowBox[{"t", ",", "r"}], "]"}], "+", 
             RowBox[{
              RowBox[{"P", "[", 
               RowBox[{"t", ",", "r"}], "]"}], " ", 
              RowBox[{"\[Zeta]", "[", 
               RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[Eta]", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}], "2"]}], 
      ")"}]}], "==", "0"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["f", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{"\[Chi]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox[
           RowBox[{"Q", "[", 
            RowBox[{"t", ",", "r"}], "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"\[Alpha]", "[", 
            RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
         RowBox[{"128", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Q", "[", 
            RowBox[{"t", ",", "r"}], "]"}], "3"], " ", 
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Zeta]", "[", 
            RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Eta]", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Alpha]", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], "-", 
         RowBox[{"8", " ", "r", " ", 
          SuperscriptBox[
           RowBox[{"P", "[", 
            RowBox[{"t", ",", "r"}], "]"}], "3"], " ", 
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Eta]", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", " ", 
             RowBox[{"\[Zeta]", "[", 
              RowBox[{"t", ",", "r"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox[
                 RowBox[{"\[Zeta]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Alpha]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"\[Alpha]", "[", 
              RowBox[{"t", ",", "r"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"\[Zeta]", "[", 
                 RowBox[{"t", ",", "r"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["r", "2"], "-", 
                  RowBox[{"16", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Zeta]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
         
         RowBox[{
          SuperscriptBox[
           RowBox[{"P", "[", 
            RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"t", ",", "r"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"32", " ", "r", " ", 
             SuperscriptBox[
              RowBox[{"\[Zeta]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "16"}], " ", 
                SuperscriptBox[
                 RowBox[{"\[Zeta]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"r", " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "-", 
                  RowBox[{"24", " ", 
                   RowBox[{"Q", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Alpha]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"\[Alpha]", "[", 
              RowBox[{"t", ",", "r"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"16", " ", 
                   RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Zeta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Q", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["r", "2"], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "32"}], " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "4"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", 
                    RowBox[{
                    SuperscriptBox["Q", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["Q", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "-", 
                    RowBox[{"64", " ", "r", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "3"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Zeta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "-", 
                  RowBox[{"4", " ", "r", " ", 
                   RowBox[{"Q", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["r", "2"], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Zeta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"16", " ", "r", " ", 
          RowBox[{"Q", "[", 
           RowBox[{"t", ",", "r"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["\[Eta]", "\[Prime]",
            MultilineFunction->None], "[", 
           RowBox[{"\[Phi]", "[", 
            RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"V", "[", 
              RowBox[{"\[Chi]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"\[Alpha]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"\[Alpha]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox[
                 RowBox[{"\[Zeta]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "3"], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["P", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "r"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"\[Zeta]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", 
                   RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], "+", 
                  RowBox[{"8", " ", "r", " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["P", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Zeta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{"\[CapitalTheta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
                  RowBox[{"r", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"\[CapitalTheta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"\[CapitalPi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[CapitalPi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Zeta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalTheta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{"\[Zeta]", "[", 
                 RowBox[{"t", ",", "r"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Zeta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"\[CapitalPi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalPi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", "r", " ", 
             SuperscriptBox[
              RowBox[{"\[Zeta]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Alpha]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Alpha]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "r"}], "]"}]}], "-", 
               RowBox[{"8", " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["P", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"\[Alpha]", "[", 
              RowBox[{"t", ",", "r"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"16", " ", "r", " ", 
                SuperscriptBox[
                 RowBox[{"\[Zeta]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "3"], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["P", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "r"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Alpha]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "r"}], "]"}]}], "+", 
               RowBox[{"2", " ", "r", " ", 
                RowBox[{"\[Zeta]", "[", 
                 RowBox[{"t", ",", "r"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["\[Alpha]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"r", " ", 
                    RowBox[{"\[CapitalPi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "-", 
                    RowBox[{"16", " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["P", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Zeta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "-", 
                  RowBox[{"8", " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Zeta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["P", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"\[Zeta]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", "r", " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "-", 
                  RowBox[{"8", " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["Q", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["P", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[CapitalTheta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["\[CapitalPi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Q", "[", 
            RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"256", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox[
              RowBox[{"\[Zeta]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Alpha]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"\[Alpha]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SuperscriptBox["f", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["r", "4"], "-", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}]}], "+", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"32", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "3"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["P", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"r", " ", 
                    RowBox[{"V", "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"\[CapitalTheta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "-", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox[
                    RowBox[{"\[CapitalPi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"16", " ", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["Q", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    RowBox[{"\[CapitalPi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
                    RowBox[{"32", " ", "r", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Zeta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "4"], " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalPi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"16", " ", "r", " ", 
             RowBox[{"\[Alpha]", "[", 
              RowBox[{"t", ",", "r"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"16", " ", "r", " ", 
                RowBox[{"\[Zeta]", "[", 
                 RowBox[{"t", ",", "r"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Eta]", "\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Phi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Alpha]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "r"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Zeta]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "r"}], "]"}]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox[
                 RowBox[{"\[Zeta]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "-", 
                  RowBox[{"r", " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["P", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "3"], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[CapitalTheta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["\[CapitalPi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"V", "[", 
              RowBox[{"\[Chi]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"\[Alpha]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
               RowBox[{"8", " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["Q", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"\[Alpha]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox[
                 RowBox[{"\[Zeta]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "3"], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["P", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "r"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", 
                   RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], "+", 
                  RowBox[{"8", " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["Q", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"\[Zeta]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", 
                   RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], "-", 
                  RowBox[{"8", " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Q", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "-", 
                    RowBox[{"2", " ", "r", " ", 
                    RowBox[{
                    SuperscriptBox["P", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Zeta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "r"}], " ", 
                   RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"]}], "+", 
                  RowBox[{"2", " ", "r", " ", 
                   SuperscriptBox[
                    RowBox[{"\[CapitalTheta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"\[CapitalTheta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["Q", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
                  RowBox[{"r", " ", 
                   RowBox[{"\[CapitalPi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"\[CapitalPi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], " ", 
                    RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["Q", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Zeta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", "r", " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[CapitalTheta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{"\[Zeta]", "[", 
                 RowBox[{"t", ",", "r"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   RowBox[{"\[CapitalPi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["Q", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Zeta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                  RowBox[{"r", " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["Q", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[CapitalPi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"32", " ", "r", " ", 
             SuperscriptBox[
              RowBox[{"\[Zeta]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Chi]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Eta]", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Alpha]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["P", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Alpha]", "[", 
              RowBox[{"t", ",", "r"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"16", " ", "r", " ", 
                SuperscriptBox[
                 RowBox[{"\[Zeta]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "3"], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["P", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "r"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Alpha]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "r"}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"\[Zeta]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"r", " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "-", 
                  RowBox[{"4", " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["Q", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["P", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "r", " ", 
                RowBox[{"\[Zeta]", "[", 
                 RowBox[{"t", ",", "r"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"r", " ", 
                   RowBox[{"\[CapitalPi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "-", 
                  RowBox[{"8", " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["P", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Zeta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["P", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
                  RowBox[{"8", " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["Q", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[CapitalTheta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["\[CapitalPi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"P", "[", 
           RowBox[{"t", ",", "r"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"V", "[", 
              RowBox[{"\[Chi]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
             RowBox[{"\[Alpha]", "[", 
              RowBox[{"t", ",", "r"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Eta]", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", " ", 
                RowBox[{"\[Zeta]", "[", 
                 RowBox[{"t", ",", "r"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Alpha]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "r"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"\[Alpha]", "[", 
                 RowBox[{"t", ",", "r"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                  RowBox[{"r", " ", 
                   RowBox[{
                    SuperscriptBox["\[Zeta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"\[Alpha]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Eta]", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"32", " ", "r", " ", 
                SuperscriptBox[
                 RowBox[{"\[Zeta]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "4"], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["P", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "r"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"r", " ", 
                   SuperscriptBox[
                    RowBox[{"Q", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"]}], "-", 
                  RowBox[{"4", " ", 
                   RowBox[{"\[CapitalTheta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
                  RowBox[{"2", " ", "r", " ", 
                   SuperscriptBox[
                    RowBox[{"\[CapitalPi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                   RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Zeta]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "r"}], "]"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"\[Zeta]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"r", " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    RowBox[{"Q", "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["P", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Zeta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", "r", " ", 
                SuperscriptBox[
                 RowBox[{"\[Zeta]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", "r", " ", 
                   RowBox[{"\[CapitalPi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", "r", " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "-", 
                    RowBox[{"64", " ", 
                    RowBox[{"Q", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Zeta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[CapitalPi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"\[Zeta]", "[", 
                 RowBox[{"t", ",", "r"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    RowBox[{"Q", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}]}], "+", 
                  RowBox[{"6", " ", 
                   RowBox[{"\[CapitalTheta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
                  RowBox[{"2", " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"\[CapitalTheta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"\[CapitalPi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"]}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
                  RowBox[{"r", " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalTheta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "-", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Zeta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalPi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"\[Zeta]", "[", 
              RowBox[{"t", ",", "r"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Eta]", "\[Prime]",
               MultilineFunction->None], "[", 
              RowBox[{"\[Phi]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Alpha]", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24", " ", 
                RowBox[{"Q", "[", 
                 RowBox[{"t", ",", "r"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"\[Zeta]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Alpha]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "r"}], "]"}]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox[
                 RowBox[{"\[Zeta]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["P", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "r"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Chi]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[CapitalTheta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["\[CapitalPi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
            
            RowBox[{"r", " ", 
             RowBox[{"\[Alpha]", "[", 
              RowBox[{"t", ",", "r"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "r"}], " ", 
                SuperscriptBox[
                 RowBox[{"Q", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                RowBox[{"\[Zeta]", "[", 
                 RowBox[{"t", ",", "r"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["r", "2"], "-", 
                  RowBox[{"64", " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Alpha]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "r"}], "]"}]}], "+", 
               RowBox[{"8", " ", 
                RowBox[{"Q", "[", 
                 RowBox[{"t", ",", "r"}], "]"}], " ", 
                RowBox[{"\[Zeta]", "[", 
                 RowBox[{"t", ",", "r"}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Alpha]", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "r"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["r", "2"]}], " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
                  RowBox[{"6", " ", 
                   RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Zeta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "\[Prime]",
                  MultilineFunction->None], "[", 
                 RowBox[{"\[Phi]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "8"}], " ", "r", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "4"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["P", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", "r", " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                    RowBox[{"16", " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["P", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
                  RowBox[{"r", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalPi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Phi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{
                    SuperscriptBox["P", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Zeta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["P", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["r", "3"], " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Zeta]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalTheta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["\[CapitalPi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], ")"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"\[Zeta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"\[CapitalTheta]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    SuperscriptBox[
                    RowBox[{"\[CapitalPi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", 
                    RowBox[{"\[Chi]", "[", 
                    RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalPi]", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", " ", 
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"\[Chi]", "[", 
             RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Q", "[", 
              RowBox[{"t", ",", "r"}], "]"}], "+", 
             RowBox[{
              RowBox[{"P", "[", 
               RowBox[{"t", ",", "r"}], "]"}], " ", 
              RowBox[{"\[Zeta]", "[", 
               RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[Eta]", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}], "2"]}], 
      ")"}]}], "==", "0"}]}]}]], "Input",
 CellChangeTimes->{{3.968919289910067*^9, 3.968919307139785*^9}, {
  3.9689193401123323`*^9, 
  3.968919400169188*^9}},ExpressionUUID->"aad13cb1-fb74-49ed-b306-\
7179c3cdb47a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Constraints", " ", "for", " ", "\[Zeta]", " ", "and", " ", "\[Alpha]", " ",
     "in", " ", "coupled", " ", "and", " ", "implicit", " ", "form"}], "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}]}]]}], 
     RowBox[{"\[Alpha]", "[", 
      RowBox[{"t", ",", "r"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"P", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"V", "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
       RowBox[{"4", " ", "r", " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
       RowBox[{"4", " ", "r", " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{"\[Zeta]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{"\[CapitalPi]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Q", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"\[Zeta]", "[", 
             RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalTheta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{"\[Zeta]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{"\[CapitalPi]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", 
          TagBox[
           RowBox[{"(", "3", ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "3"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["P", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["Q", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"4", " ", "r", " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"\[Zeta]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{"\[CapitalPi]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "-", 
       RowBox[{"4", " ", "r", " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{"\[Zeta]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Zeta]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{"\[Zeta]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{"\[CapitalTheta]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Zeta]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{"\[CapitalPi]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Zeta]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        RowBox[{"Q", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{"\[Zeta]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[Eta]", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Zeta]", "[", 
            RowBox[{"t", ",", "r"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"\[Zeta]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], "2"]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[Alpha]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Alpha]", "[", 
            RowBox[{"t", ",", "r"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"\[Zeta]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], "2"]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[Zeta]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"P", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{"\[Zeta]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Q", "[", 
            RowBox[{"t", ",", "r"}], "]"}], " ", 
           RowBox[{"\[Alpha]", "[", 
            RowBox[{"t", ",", "r"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"\[Zeta]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"\[Zeta]", "[", 
            RowBox[{"t", ",", "r"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Eta]", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Zeta]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Alpha]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"\[Alpha]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Zeta]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[CapitalTheta]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{"\[Zeta]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["\[CapitalPi]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], " ", "==", "0"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", 
         RowBox[{"\[Chi]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "]"}]}]]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Zeta]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           RowBox[{"Q", "[", 
            RowBox[{"t", ",", "r"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox[
              RowBox[{"\[Zeta]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], "2"]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[Eta]", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
             RowBox[{"r", " ", 
              RowBox[{"\[CapitalTheta]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["\[Alpha]", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "r"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Q", "[", 
            RowBox[{"t", ",", "r"}], "]"}], " ", 
           RowBox[{"\[Alpha]", "[", 
            RowBox[{"t", ",", "r"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"\[Zeta]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Eta]", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Phi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"\[Zeta]", "[", 
             RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["\[Eta]", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[Alpha]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{"\[Zeta]", "[", 
             RowBox[{"t", ",", "r"}], "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["\[Eta]", "\[Prime]",
             MultilineFunction->None], "[", 
            RowBox[{"\[Phi]", "[", 
             RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["P", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "r"}], "]"}], "+", 
             RowBox[{
              RowBox[{"Q", "[", 
               RowBox[{"t", ",", "r"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Zeta]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[CapitalTheta]", "[", 
               RowBox[{"t", ",", "r"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"\[CapitalPi]", "[", 
                  RowBox[{"t", ",", "r"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["f", 
                   TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["f", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", 
                  RowBox[{"\[Chi]", "[", 
                   RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Zeta]", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{
               SuperscriptBox["f", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", 
               RowBox[{"\[Chi]", "[", 
                RowBox[{"t", ",", "r"}], "]"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalPi]", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "==", "0"}]}]}]], "Input",
 CellChangeTimes->{{3.9689194595247087`*^9, 
  3.968919507324452*^9}},ExpressionUUID->"3f81116d-ee41-427f-a0a0-\
e0d29a4aa3ca"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1362, 672.75},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
FrontEndVersion->"14.3 for Linux x86 (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f5193c56-d038-4216-adc1-d5790be8861f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 177, 3, 96, "Title",ExpressionUUID->"9f51b511-9777-4877-80ad-725bd2774970"],
Cell[756, 27, 8520, 251, 370, "Text",ExpressionUUID->"ec7c54c0-7535-4aca-98e8-8ce23000a4f7"],
Cell[CellGroupData[{
Cell[9301, 282, 218, 5, 65, "Section",ExpressionUUID->"262460bd-2530-4763-8ec2-27557c2ab524"],
Cell[9522, 289, 1211, 32, 103, "Text",ExpressionUUID->"51b86cc5-b7f6-4ff7-a1fc-a7a27b3f744e"],
Cell[10736, 323, 2069, 57, 227, "Input",ExpressionUUID->"1386800a-eeed-4b00-b91e-23e9399c8c06"],
Cell[12808, 382, 7102, 180, 180, "Input",ExpressionUUID->"e03dc8cc-139f-4d72-bbdb-23f4a632d900"],
Cell[19913, 564, 4704, 125, 112, "Input",ExpressionUUID->"e9b0c34a-42f9-45db-968c-794c080f2797"],
Cell[24620, 691, 131871, 2950, 2301, "Input",ExpressionUUID->"f413129a-1093-488e-a6fe-7ee6303e700e"],
Cell[156494, 3643, 218844, 5352, 5131, "Input",ExpressionUUID->"a1716cad-652c-4653-b80d-3be2bf6d0aff"],
Cell[375341, 8997, 511, 9, 55, "Text",ExpressionUUID->"90eed250-876c-4abe-886b-334dfe511286"]
}, Open  ]],
Cell[CellGroupData[{
Cell[375889, 9011, 221, 5, 51, "Section",ExpressionUUID->"a50d0178-fcc7-4bab-bef0-2943021470fc"],
Cell[376113, 9018, 1679, 39, 152, "Text",ExpressionUUID->"265dce17-20fa-4bf0-8b57-7165df3a8962"],
Cell[377795, 9059, 937, 30, 59, "Input",ExpressionUUID->"bf3479c5-b7c1-4118-9482-8831b0179d67"],
Cell[378735, 9091, 2208, 72, 69, "Input",ExpressionUUID->"a723e7b6-6a8a-4535-b42f-c17fbc68318d"],
Cell[380946, 9165, 966, 30, 59, "Input",ExpressionUUID->"b40ba1d0-e8fc-42bd-8167-ed03436cd7d5"],
Cell[381915, 9197, 2500, 80, 69, "Input",ExpressionUUID->"c1fab6e6-19de-4a7e-a1e0-e7b846b2c4f4"],
Cell[384418, 9279, 244336, 5989, 4478, "Input",ExpressionUUID->"aad13cb1-fb74-49ed-b306-7179c3cdb47a"],
Cell[628757, 15270, 22340, 617, 798, "Input",ExpressionUUID->"3f81116d-ee41-427f-a0a0-e0d29a4aa3ca"]
}, Open  ]]
}, Open  ]]
}
]
*)


